Bootstrapping Deconfined Quantum Tricriticality

The paradigmatic example of deconfined quantum criticality is the Neel-VBS phase transition. The continuum description of this transition is the $N=2$ case of the $CP^{N-1}$ model, which is a field theory of $N$ complex scalars in 3d coupled to an Abelian gauge field with $SU(N)\times U(1)$ global symmetry. Lattice studies and duality arguments suggest the global symmetry of the $CP^1$ model is enhanced to $SO(5)$. We perform a conformal bootstrap study of $SO(5)$ invariant fixed points with one relevant $SO(5)$ singlet operator, which would correspond to two relevant $SU(2)\times U(1)$ singlets, i.e. a tricritical point. We find that the bootstrap bounds are saturated by four different predictions from the large $N$ computation of monopole operator scaling dimensions, which were recently shown to be very accurate even for small $N$. This suggests that the Neel-VBS phase transition is described by this bootstrap bound, which predicts that the second relevant singlet has dimension $\approx 2.36$.

==> O5_vst_crossingvec.m <==
(* ::Package:: *)

(*
VBlock[channel] are crossing vectors; channel= op[op, rep, 1, \[PlusMinus]1] where \[PlusMinus]1 indicate even/odd spin selection
rep : V,S,T,A denote vector, singlet, rank-2 tensor, antisymmtric tensor. Ynml : rep corresponds to young tablaux n,m,l
*)

VBlock[op[op, "Y31", 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(-9*F["t", "t", "t", "t"])/7}, {(4*Sqrt[2/7]*F["t", "t", "t", "t"])/3}, 
     {Sqrt[5/7]*F["t", "t", "t", "t"]}, {(Sqrt[55]*F["t", "t", "t", "t"])/
       21}, {(3*H["t", "t", "t", "t"])/5}, 
     {(-3*Sqrt[2/7]*H["t", "t", "t", "t"])/5}}
 
VBlock[op[op, "Y3", 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {Sqrt[3/7]*F["v", "t", "t", "v"]}, {F["v", "t", "t", "v"]/Sqrt[7]}, 
     {Sqrt[3/7]*F["v", "t", "t", "v"]}, {-(Sqrt[3/7]*H["v", "t", "t", "v"])}, 
     {-(H["v", "t", "t", "v"]/Sqrt[7])}, 
     {-(Sqrt[3/7]*H["v", "t", "t", "v"])}, 
     {(5*F["v", "t", "v", "t"])/(2*Sqrt[6])}, 
     {(Sqrt[7/6]*F["v", "t", "v", "t"])/2}, 
     {(-2*Sqrt[6]*H["v", "t", "v", "t"])/5}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, "Y3", 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {-(Sqrt[3/7]*F["v", "t", "t", "v"])}, 
     {-(F["v", "t", "t", "v"]/Sqrt[7])}, 
     {-(Sqrt[3/7]*F["v", "t", "t", "v"])}, {Sqrt[3/7]*H["v", "t", "t", "v"]}, 
     {H["v", "t", "t", "v"]/Sqrt[7]}, {Sqrt[3/7]*H["v", "t", "t", "v"]}, 
     {(5*F["v", "t", "v", "t"])/(2*Sqrt[6])}, 
     {(Sqrt[7/6]*F["v", "t", "v", "t"])/2}, 
     {(-2*Sqrt[6]*H["v", "t", "v", "t"])/5}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, "Y21", 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {F["v", "t", "t", "v"]/Sqrt[2]}, {-(Sqrt[3/2]*F["v", "t", "t", "v"])/2}, 
     {-F["v", "t", "t", "v"]/(2*Sqrt[2])}, 
     {-(H["v", "t", "t", "v"]/Sqrt[2])}, {(Sqrt[3/2]*H["v", "t", "t", "v"])/
       2}, {H["v", "t", "t", "v"]/(2*Sqrt[2])}, {0}, {F["v", "t", "v", "t"]}, 
     {(Sqrt[7]*H["v", "t", "v", "t"])/5}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}}
 
VBlock[op[op, "Y21", 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {-(F["v", "t", "t", "v"]/Sqrt[2])}, {(Sqrt[3/2]*F["v", "t", "t", "v"])/
       2}, {F["v", "t", "t", "v"]/(2*Sqrt[2])}, 
     {H["v", "t", "t", "v"]/Sqrt[2]}, {-(Sqrt[3/2]*H["v", "t", "t", "v"])/2}, 
     {-H["v", "t", "t", "v"]/(2*Sqrt[2])}, {0}, {F["v", "t", "v", "t"]}, 
     {(Sqrt[7]*H["v", "t", "v", "t"])/5}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}}
 
VBlock[op[op, "A", 1, -1]] = {{{{0, 0}, {0, 0}}}, 
     {{{F["v", "v", "v", "v"], 0}, {0, 0}}}, 
     {{{(Sqrt[5/2]*H["v", "v", "v", "v"])/2, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, -F["t", "t", "v", "v"]/2}, {-F["t", "t", "v", "v"]/2, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, -H["t", "t", "v", "v"]/2}, {-H["t", "t", "v", "v"]/2, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, -(Sqrt[10]*F["t", "t", "t", "t"])/7}}}, 
     {{{0, 0}, {0, -(Sqrt[5/7]*F["t", "t", "t", "t"])}}}, 
     {{{0, 0}, {0, -(Sqrt[2/7]*F["t", "t", "t", "t"])}}}, 
     {{{0, 0}, {0, (2*Sqrt[22]*F["t", "t", "t", "t"])/7}}}, 
     {{{0, 0}, {0, (4*Sqrt[2/5]*H["t", "t", "t", "t"])/5}}}, 
     {{{0, 0}, {0, (27*H["t", "t", "t", "t"])/(5*Sqrt[35])}}}}
 
VBlock[op[op, "S", 1, 1]] = {{{{F["v", "v", "v", "v"], 0, 0}, {0, 0, 0}, 
       {0, 0, 0}}}, {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{H["v", "v", "v", "v"], 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, -F["s", "s", "v", "v"]/2, 0}, {-F["s", "s", "v", "v"]/2, 0, 0}, 
       {0, 0, 0}}}, {{{0, -H["s", "s", "v", "v"]/2, 0}, 
       {-H["s", "s", "v", "v"]/2, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, -F["t", "t", "v", "v"]/2}, {0, 0, 0}, 
       {-F["t", "t", "v", "v"]/2, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, -H["t", "t", "v", "v"]/2}, {0, 0, 0}, 
       {-H["t", "t", "v", "v"]/2, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, F["s", "s", "s", "s"], 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, -F["s", "s", "t", "t"]/2}, 
       {0, -F["s", "s", "t", "t"]/2, 0}}}, 
     {{{0, 0, 0}, {0, 0, -H["s", "s", "t", "t"]/2}, 
       {0, -H["s", "s", "t", "t"]/2, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, F["t", "t", "t", "t"]}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, H["t", "t", "t", "t"]}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}}
 
VBlock[op[op, "Y4", 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {F["t", "t", "t", "t"]}, 
     {(-3*Sqrt[11/5]*H["t", "t", "t", "t"])/5}, 
     {-(Sqrt[154/5]*H["t", "t", "t", "t"])/5}}
 
VBlock[op[op, "Y22", 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {F["t", "t", "t", "t"]}, {0}, 
     {-(Sqrt[7/5]*H["t", "t", "t", "t"])/5}, 
     {(6*Sqrt[2/5]*H["t", "t", "t", "t"])/5}}
 
VBlock[op[op, "T", 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {F["t", "s", "s", "t"]}, {-H["t", "s", "s", "t"]}, 
     {F["t", "s", "t", "s"]}, {0}, {0}, {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, "T", 1, 1]] = {{{{2*Sqrt[2/7]*F["v", "v", "v", "v"], 0, 0}, 
       {0, 0, 0}, {0, 0, 0}}}, {{{Sqrt[5/7]*F["v", "v", "v", "v"], 0, 0}, 
       {0, 0, 0}, {0, 0, 0}}}, {{{-(Sqrt[7/2]*H["v", "v", "v", "v"])/2, 0, 
        0}, {0, 0, 0}, {0, 0, 0}}}, {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, -F["s", "t", "v", "v"]/2, 0}, {-F["s", "t", "v", "v"]/2, 0, 0}, 
       {0, 0, 0}}}, {{{0, -H["s", "t", "v", "v"]/2, 0}, 
       {-H["s", "t", "v", "v"]/2, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, -F["t", "t", "v", "v"]/2}, {0, 0, 0}, 
       {-F["t", "t", "v", "v"]/2, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, -H["t", "t", "v", "v"]/2}, {0, 0, 0}, 
       {-H["t", "t", "v", "v"]/2, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, -F["t", "s", "s", "t"], 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, H["t", "s", "s", "t"], 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, F["t", "s", "t", "s"], 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, F["t", "s", "t", "t"]/2}, 
       {0, F["t", "s", "t", "t"]/2, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, F["t", "t", "t", "t"]}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, H["t", "t", "t", "t"]}}}}
 
VBlock[op[op, "V", 1, -1]] = {{{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{F["v", "s", "s", "v"], 0}, {0, 0}}}, 
     {{{-H["v", "s", "s", "v"], 0}, {0, 0}}}, 
     {{{F["v", "s", "v", "s"], 0}, {0, 0}}}, 
     {{{0, F["v", "t", "s", "v"]/2}, {F["v", "t", "s", "v"]/2, 0}}}, 
     {{{0, -H["v", "t", "s", "v"]/2}, {-H["v", "t", "s", "v"]/2, 0}}}, 
     {{{0, F["v", "s", "v", "t"]/2}, {F["v", "s", "v", "t"]/2, 0}}}, 
     {{{0, 0}, {0, F["v", "t", "t", "v"]/Sqrt[14]}}}, 
     {{{0, 0}, {0, (3*Sqrt[3/14]*F["v", "t", "t", "v"])/2}}}, 
     {{{0, 0}, {0, (-5*F["v", "t", "t", "v"])/(2*Sqrt[14])}}}, 
     {{{0, 0}, {0, -(H["v", "t", "t", "v"]/Sqrt[14])}}}, 
     {{{0, 0}, {0, (-3*Sqrt[3/14]*H["v", "t", "t", "v"])/2}}}, 
     {{{0, 0}, {0, (5*H["v", "t", "t", "v"])/(2*Sqrt[14])}}}, 
     {{{0, 0}, {0, F["v", "t", "v", "t"]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, H["v", "t", "v", "t"]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, "V", 1, 1]] = {{{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{-F["v", "s", "s", "v"], 0}, {0, 0}}}, 
     {{{H["v", "s", "s", "v"], 0}, {0, 0}}}, 
     {{{F["v", "s", "v", "s"], 0}, {0, 0}}}, 
     {{{0, -F["v", "t", "s", "v"]/2}, {-F["v", "t", "s", "v"]/2, 0}}}, 
     {{{0, H["v", "t", "s", "v"]/2}, {H["v", "t", "s", "v"]/2, 0}}}, 
     {{{0, F["v", "s", "v", "t"]/2}, {F["v", "s", "v", "t"]/2, 0}}}, 
     {{{0, 0}, {0, -(F["v", "t", "t", "v"]/Sqrt[14])}}}, 
     {{{0, 0}, {0, (-3*Sqrt[3/14]*F["v", "t", "t", "v"])/2}}}, 
     {{{0, 0}, {0, (5*F["v", "t", "t", "v"])/(2*Sqrt[14])}}}, 
     {{{0, 0}, {0, H["v", "t", "t", "v"]/Sqrt[14]}}}, 
     {{{0, 0}, {0, (3*Sqrt[3/14]*H["v", "t", "t", "v"])/2}}}, 
     {{{0, 0}, {0, (-5*H["v", "t", "t", "v"])/(2*Sqrt[14])}}}, 
     {{{0, 0}, {0, F["v", "t", "v", "t"]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, H["v", "t", "v", "t"]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}}
 
 (* 
VBlock$OPEBasis[channel] : OPE coefficients for the matrix in the crossing vector
    *)
 
VBlock$OPEBasis[op[op, "Y31", 1, -1]] = 
    {\[Beta][op["t", "T", 1, 1], op["t", "T", 1, 1], op[op, "Y31", 1, -1]][1]}
 
VBlock$OPEBasis[op[op, "Y3", 1, -1]] = 
    {\[Beta][op["t", "T", 1, 1], op["v", "V", 1, 1], op[op, "Y3", 1, -1]][1]}
 
VBlock$OPEBasis[op[op, "Y3", 1, 1]] = 
    {\[Beta][op["t", "T", 1, 1], op["v", "V", 1, 1], op[op, "Y3", 1, 1]][1]}
 
VBlock$OPEBasis[op[op, "Y21", 1, -1]] = 
    {\[Beta][op["t", "T", 1, 1], op["v", "V", 1, 1], op[op, "Y21", 1, -1]][1]}
 
VBlock$OPEBasis[op[op, "Y21", 1, 1]] = 
    {\[Beta][op["t", "T", 1, 1], op["v", "V", 1, 1], op[op, "Y21", 1, 1]][1]}
 
VBlock$OPEBasis[op[op, "A", 1, -1]] = 
    {\[Beta][op["v", "V", 1, 1], op["v", "V", 1, 1], op[op, "A", 1, -1]][1], 
     \[Beta][op["t", "T", 1, 1], op["t", "T", 1, 1], op[op, "A", 1, -1]][1]}
 
VBlock$OPEBasis[op[op, "S", 1, 1]] = 
    {\[Beta][op["v", "V", 1, 1], op["v", "V", 1, 1], op[op, "S", 1, 1]][1], 
     \[Beta][op["s", "S", 1, 1], op["s", "S", 1, 1], op[op, "S", 1, 1]][1], 
     \[Beta][op["t", "T", 1, 1], op["t", "T", 1, 1], op[op, "S", 1, 1]][1]}
 
VBlock$OPEBasis[op[op, "Y4", 1, 1]] = 
    {\[Beta][op["t", "T", 1, 1], op["t", "T", 1, 1], op[op, "Y4", 1, 1]][1]}
 
VBlock$OPEBasis[op[op, "Y22", 1, 1]] = 
    {\[Beta][op["t", "T", 1, 1], op["t", "T", 1, 1], op[op, "Y22", 1, 1]][1]}
 
VBlock$OPEBasis[op[op, "T", 1, -1]] = 
    {\[Beta][op["s", "S", 1, 1], op["t", "T", 1, 1], op[op, "T", 1, -1]][1]}
 
VBlock$OPEBasis[op[op, "T", 1, 1]] = 
    {\[Beta][op["v", "V", 1, 1], op["v", "V", 1, 1], op[op, "T", 1, 1]][1], 
     \[Beta][op["s", "S", 1, 1], op["t", "T", 1, 1], op[op, "T", 1, 1]][1], 
     \[Beta][op["t", "T", 1, 1], op["t", "T", 1, 1], op[op, "T", 1, 1]][1]}
 
VBlock$OPEBasis[op[op, "V", 1, -1]] = 
    {\[Beta][op["s", "S", 1, 1], op["v", "V", 1, 1], op[op, "V", 1, -1]][1], 
     \[Beta][op["t", "T", 1, 1], op["v", "V", 1, 1], op[op, "V", 1, -1]][1]}
 
VBlock$OPEBasis[op[op, "V", 1, 1]] = 
    {\[Beta][op["s", "S", 1, 1], op["v", "V", 1, 1], op[op, "V", 1, 1]][1], 
     \[Beta][op["t", "T", 1, 1], op["v", "V", 1, 1], op[op, "V", 1, 1]][1]}
 
VBlock$ChannelBasis = {op[op, "S", 1, 1], op[op, "T", 1, 1], 
     op[op, "A", 1, -1], op[op, "V", 1, -1], op[op, "V", 1, 1], 
     op[op, "Y3", 1, -1], op[op, "Y3", 1, 1], op[op, "Y21", 1, -1], 
     op[op, "Y21", 1, 1], op[op, "T", 1, -1], op[op, "Y31", 1, -1], 
     op[op, "Y22", 1, 1], op[op, "Y4", 1, 1]}
 
VBlock$Single$OPEBasis = {\[Beta][op["s", "S", 1, 1], op["v", "V", 1, 1], 
       op["v", "V", 1, 1]][1], \[Beta][op["t", "T", 1, 1], 
       op["v", "V", 1, 1], op["v", "V", 1, 1]][1], 
     \[Beta][op["s", "S", 1, 1], op["s", "S", 1, 1], op["s", "S", 1, 1]][1], 
     \[Beta][op["s", "S", 1, 1], op["t", "T", 1, 1], op["t", "T", 1, 1]][1], 
     \[Beta][op["t", "T", 1, 1], op["t", "T", 1, 1], op["t", "T", 1, 1]][1]}
 
 (*
crossing vector for the term where external operator appears as internal
for example : Fp["v", "v", "v", "v", "s"] means the block Fvvvv[\[CapitalDelta]=\[CapitalDelta]s]
  *)
 
VBlock$Single = {{{{Fp["v", "v", "v", "v", "s"], 0, 0, 0, 0}, 
       {0, 2*Sqrt[2/7]*Fp["v", "v", "v", "v", "t"], 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, Sqrt[5/7]*Fp["v", "v", "v", "v", "t"], 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{Hp["v", "v", "v", "v", "s"], 0, 0, 0, 0}, 
       {0, -(Sqrt[7/2]*Hp["v", "v", "v", "v", "t"])/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{-Fp["v", "s", "s", "v", "v"], 0, -Fp["s", "s", "v", "v", "s"]/2, 0, 
        0}, {0, 0, 0, 0, 0}, {-Fp["s", "s", "v", "v", "s"]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{Hp["v", "s", "s", "v", "v"], 0, -Hp["s", "s", "v", "v", "s"]/2, 0, 
        0}, {0, 0, 0, 0, 0}, {-Hp["s", "s", "v", "v", "s"]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{Fp["v", "s", "v", "s", "v"], 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, -Fp["v", "t", "s", "v", "v"]/2, 0, 0, 0}, 
       {-Fp["v", "t", "s", "v", "v"]/2, 0, 0, -Fp["s", "t", "v", "v", "t"]/2, 
        0}, {0, 0, 0, 0, 0}, {0, -Fp["s", "t", "v", "v", "t"]/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, Hp["v", "t", "s", "v", "v"]/2, 0, 0, 0}, 
       {Hp["v", "t", "s", "v", "v"]/2, 0, 0, -Hp["s", "t", "v", "v", "t"]/2, 
        0}, {0, 0, 0, 0, 0}, {0, -Hp["s", "t", "v", "v", "t"]/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, Fp["v", "s", "v", "t", "v"]/2, 0, 0, 0}, 
       {Fp["v", "s", "v", "t", "v"]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, -Fp["t", "t", "v", "v", "s"]/2, 0}, 
       {0, -(Fp["v", "t", "t", "v", "v"]/Sqrt[14]), 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {-Fp["t", "t", "v", "v", "s"]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, 
       {0, (-3*Sqrt[3/14]*Fp["v", "t", "t", "v", "v"])/2, 0, 0, 
        -Fp["t", "t", "v", "v", "t"]/2}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, -Fp["t", "t", "v", "v", "t"]/2, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, (5*Fp["v", "t", "t", "v", "v"])/(2*Sqrt[14]), 0, 
        0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, -Hp["t", "t", "v", "v", "s"]/2, 0}, 
       {0, Hp["v", "t", "t", "v", "v"]/Sqrt[14], 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {-Hp["t", "t", "v", "v", "s"]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, (3*Sqrt[3/14]*Hp["v", "t", "t", "v", "v"])/2, 0, 
        0, -Hp["t", "t", "v", "v", "t"]/2}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, -Hp["t", "t", "v", "v", "t"]/2, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, (-5*Hp["v", "t", "t", "v", "v"])/(2*Sqrt[14]), 0, 
        0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, Fp["v", "t", "v", "t", "v"], 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, Hp["v", "t", "v", "t", "v"], 
        0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, Fp["s", "s", "s", "s", "s"], 
        0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 
        -Fp["s", "s", "t", "t", "s"]/2, 0}, 
       {0, 0, -Fp["s", "s", "t", "t", "s"]/2, -Fp["t", "s", "s", "t", "t"], 
        0}, {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, -Hp["s", "s", "t", "t", "s"]/2, 0}, 
       {0, 0, -Hp["s", "s", "t", "t", "s"]/2, Hp["t", "s", "s", "t", "t"], 
        0}, {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, Fp["t", "s", "t", "s", "t"], 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, Fp["t", "s", "t", "t", "t"]/2}, 
       {0, 0, 0, Fp["t", "s", "t", "t", "t"]/2, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, Fp["t", "t", "t", "t", "s"], 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, Fp["t", "t", "t", "t", "t"]}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, Hp["t", "t", "t", "t", "s"], 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, Hp["t", "t", "t", "t", "t"]}}}}
 
 (* indicator even/odd number of derivative for each row in the crossing vector  *)
VBlock$pdconf = {{odd}, {odd}, {even}, {odd}, {even}, {odd}, 
     {odd}, {even}, {odd}, {odd}, {odd}, {odd}, {even}, 
     {even}, {even}, {odd}, {odd}, {even}, {odd}, {odd}, 
     {even}, {odd}, {odd}, {odd}, {odd}, {odd}, {odd}, 
     {even}, {even}}
 
 (* the cross vector for identity *)
VBlock$Identity = {{Fp["v", "v", "v", "v", 0]}, {0}, 
     {Hp["v", "v", "v", "v", 0]}, {-Fp["s", "s", "v", "v", 0]}, 
     {-Hp["s", "s", "v", "v", 0]}, {0}, {0}, {0}, {0}, 
     {-Fp["t", "t", "v", "v", 0]}, {0}, {0}, {-Hp["t", "t", "v", "v", 0]}, 
     {0}, {0}, {0}, {0}, {0}, {Fp["s", "s", "s", "s", 0]}, 
     {-Fp["s", "s", "t", "t", 0]}, {-Hp["s", "s", "t", "t", 0]}, {0}, {0}, 
     {Fp["t", "t", "t", "t", 0]}, {0}, {0}, {0}, {Hp["t", "t", "t", "t", 0]}, 
     {0}}

